Binarity among CEMP-no stars: an indication of multiple formation pathways?

Carbon-enhanced metal-poor (CEMP) stars comprise a large percentage of stars at the lowest metallicities. The stars in the CEMP-no subcategory do not show any s-process enhancement and therefore cannot easily be explained by transfer of carbon and s-process elements from a binary AGB companion. We have performed radial velocity monitoring of a sample of 22 CEMP-no stars to further study the role binarity plays in this type of CEMP star. We find four new binary CEMP-no stars based on their radial velocity variations, thereby significantly enlarging the population of known binaries to a total of eleven. One of the new binary systems is HE 0107-5240, one of the most iron-poor stars known, supporting the binary transfer model for the origin of the abundance pattern of this star. In our sample we find a difference in binary fraction depending on the absolute carbon abundance, with a binary fraction of $47^{\,+15\,}_{\,-14} \%$ for stars with higher absolute carbon abundance and $18^{\,+14\,}_{\,\,-9} \%$ for stars with lower absolute carbon abundance. This potentially implies a relation between a high carbon abundance and the binarity of a metal-poor star. Although binarity does not equate to mass transfer, there is a possibility that a CEMP-no star in a binary system has been polluted and care has to be taken in the interpretation of their abundance patterns. We furthermore demonstrate the potential of Gaia to discover additional binary candidates.

==> anc/tableB2.txt <==
name            rv                   err   HJD-2450000       ref                                      bibcode                                  
BD+44 493       -150.66              0.55  -4273.25          Carney et al. 2003                       2003AJ....125..293C                      
BD+44 493       -151.16              0.77  -4034.25          Carney et al. 2003                       2003AJ....125..293C                      
BD+44 493       -149.55              0.68  -3698.25          Carney et al. 2003                       2003AJ....125..293C                      
BD+44 493       -151.57              0.57  -3662.25          Carney et al. 2003                       2003AJ....125..293C                      
BD+44 493       -150.93              0.67  -3634.25          Carney et al. 2003                       2003AJ....125..293C                      
BD+44 493       -150.66              0.5   -3572.25          Carney et al. 2003                       2003AJ....125..293C                      
BD+44 493       -150.58              0.74  -3550.25          Carney et al. 2003                       2003AJ....125..293C                      
BD+44 493       -150.67              0.57  -3489.5           Carney et al. 2003                       2003AJ....125..293C                      
BD+44 493       -150.13              0.46  -3276.25          Carney et al. 2003                       2003AJ....125..293C                      
BD+44 493       -150.35              0.55  -3167.5           Carney et al. 2003                       2003AJ....125..293C                      
BD+44 493       -149.82              0.49  -3134.5           Carney et al. 2003                       2003AJ....125..293C                      
BD+44 493       -150.66              0.55  -3045             Carney et al. 2003                       2003AJ....125..293C                      
BD+44 493       -150.96              0.56  -3040             Carney et al. 2003                       2003AJ....125..293C                      
BD+44 493       -149.73              0.48  -3013             Carney et al. 2003                       2003AJ....125..293C                      
BD+44 493       -151.33              0.52  -2923.25          Carney et al. 2003                       2003AJ....125..293C                      
BD+44 493       -150.51              0.58  -2890.25          Carney et al. 2003                       2003AJ....125..293C                      
BD+44 493       -151.15              0.55  -2863.25          Carney et al. 2003                       2003AJ....125..293C                      
BD+44 493       -150.9               0.44  -2573             Carney et al. 2003                       2003AJ....125..293C                      
BD+44 493       -150                 0.52  -2566             Carney et al. 2003                       2003AJ....125..293C                      
BD+44 493       -152.41              0.72  -2164.5           Carney et al. 2003                       2003AJ....125..293C                      
BD+44 493       -150.88              0.66  -2090.25          Carney et al. 2003                       2003AJ....125..293C                      
BD+44 493       -149.78              0.6   -2069.5           Carney et al. 2003                       2003AJ....125..293C                      
BD+44 493       -150.96              0.66  -1142.25          Carney et al. 2003                       2003AJ....125..293C                      
BD+44 493       -151.33              0.43  -765              Carney et al. 2003                       2003AJ....125..293C                      
BD+44 493       -151.32              0.59  -386.25           Carney et al. 2003                       2003AJ....125..293C                      
BD+44 493       -152.24              0.52  -298.25           Carney et al. 2003                       2003AJ....125..293C                      
BD+44 493       -149.22              0.69  659.75            Carney et al. 2003                       2003AJ....125..293C                      
BD+44 493       -151.07              0.51  708.75            Carney et al. 2003                       2003AJ....125..293C                      
BD+44 493       -150.38              0.5   4701.1431300002   Ito et al. 2013                          2013ApJ...773...33I                      
BD+44 493       -149.91              0.5   4743.8852200001   Ito et al. 2013                          2013ApJ...773...33I                      
BD+44 493       -150.41              0.5   4744.9684600001   Ito et al. 2013                          2013ApJ...773...33I                      
BD+44 493       -150                 0.7   4774.88           Roederer et al. 2014                     2014AJ....147..136R                      
BD+44 493       -149.94              0.5   4786.74089        Ito et al. 2013                          2013ApJ...773...33I                      
BD+44 493       -149.7               0.7   4962.96           Roederer et al. 2014                     2014AJ....147..136R                      
BD+44 493       -150.191             0.019 5796.73           Hansen et al. 2016a                      2016A&A...586A.160H                      
BD+44 493       -150.061             0.016 5821.6            Hansen et al. 2016a                      2016A&A...586A.160H                      
BD+44 493       -150.05              0.017 5859.54           Hansen et al. 2016a                      2016A&A...586A.160H                      
BD+44 493       -150.15              0.113 5882.39           Hansen et al. 2016a                      2016A&A...586A.160H                      
BD+44 493       -150.114             0.125 5892.41           Hansen et al. 2016a                      2016A&A...586A.160H                      
BD+44 493       -150.08              0.032 5903.49           Hansen et al. 2016a                      2016A&A...586A.160H                      
BD+44 493       -149.985             0.141 5915.5            Hansen et al. 2016a                      2016A&A...586A.160H                      
BD+44 493       -150.001             0.041 5971.39           Hansen et al. 2016a                      2016A&A...586A.160H                      
BD+44 493       -150.101             0.164 6163.7            Hansen et al. 2016a                      2016A&A...586A.160H                      
BD+44 493       -150.126             0.018 6191.61           Hansen et al. 2016a                      2016A&A...586A.160H                      
BD+44 493       -150.041             0.028 6307.43           Hansen et al. 2016a                      2016A&A...586A.160H                      
BD+44 493       -150.26              0.37  6330.5            Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
BD+44 493       -150.08              0.37  6339.5            Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
BD+44 493       -150.17              0.3   6487              Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
BD+44 493       -149.94              0.32  6509              Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
BD+44 493       -150.104             0.031 6518.69           Hansen et al. 2016a                      2016A&A...586A.160H                      
BD+44 493       -149.7688            0.552 6525.5796099999   Arentsen et al. 2018                     ...                                      
BD+44 493       -150.081             0.028 6528.7            Hansen et al. 2016a                      2016A&A...586A.160H                      
BD+44 493       -150.2371            0.505 6549.55245999992  Arentsen et al. 2018                     ...                                      
BD+44 493       -150.066             0.025 6603.64           Hansen et al. 2016a                      2016A&A...586A.160H                      
BD+44 493       -150.04              0.06  6685.42           Hansen et al. 2016a                      2016A&A...586A.160H                      
BD+44 493       -149.9458            0.349 6697.24638999999  Arentsen et al. 2018                     ...                                      
BD+44 493       -149.3225            1.322 6709.20546999993  Arentsen et al. 2018                     ...                                      
BD+44 493       -149.6189            1.128 6709.2067900002   Arentsen et al. 2018                     ...                                      
BD+44 493       -150.127             0.032 6893.6            Hansen et al. 2016a                      2016A&A...586A.160H                      
BD+44 493       -150.101             0.086 6987.49           Hansen et al. 2016a                      2016A&A...586A.160H                      
BD+44 493       -150.1               0.029 7094.35           Hansen et al. 2016a                      2016A&A...586A.160H                      
BS 16929-005    -51.29               0.43  1939.5            Honda et al. 2004                        2004ApJS..152..113H                      
BS 16929-005    -50.4                0.13  2784.5            Aoki et al. 2007                         2007ApJ...655..492A                      
BS 16929-005    -51.7                0.2   2797              Lai et al. 2008                          2008ApJ...681.1524L                      
BS 16929-005    -51.3                0.2   3221              Lai et al. 2008                          2008ApJ...681.1524L                      
BS 16929-005    -52.5                0.5   3252              Lai et al. 2008                          2008ApJ...681.1524L                      
BS 16929-005    -50.188              2.672 6340.58           Hansen et al. 2016a                      2016A&A...586A.160H                      
BS 16929-005    -50.62               0.26  6341.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
BS 16929-005    -50.61               0.77  6366.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
BS 16929-005    -50.48               0.29  6397              Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
BS 16929-005    -51.478              0.973 6426.5            Hansen et al. 2016a                      2016A&A...586A.160H                      
BS 16929-005    -50.44               0.95  6469.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
BS 16929-005    -50.18               0.26  6479.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
BS 16929-005    -50.84               0.535 6523.22312000021  Arentsen et al. 2018                     ...                                      
BS 16929-005    -50.625              1.02  6652.67           Hansen et al. 2016a                      2016A&A...586A.160H                      
BS 16929-005    -50.5579             0.761 6675.67854999984  Arentsen et al. 2018                     ...                                      
BS 16929-005    -51.2672             0.895 6701.6177099999   Arentsen et al. 2018                     ...                                      
BS 16929-005    -49.7009             0.599 6701.63043999998  Arentsen et al. 2018                     ...                                      
BS 16929-005    -50.97               1.81  6722.62           Hansen et al. 2016a                      2016A&A...586A.160H                      
BS 16929-005    -49.88               1.415 6756.43           Hansen et al. 2016a                      2016A&A...586A.160H                      
BS 16929-005    -50.575              0.166 7096.74           Hansen et al. 2016a                      2016A&A...586A.160H                      
BS 16929-005    -51.43               0.814 7225.4            Hansen et al. 2016a                      2016A&A...586A.160H                      
CD-24 17504     135.9                0.40  301.08903         Norris et al. 2001                       2001ApJ...561.1034N                      
CD-24 17504     136.6                0.42  3542.12           Aoki et al. 2009                         2009ApJ...698.1803A                      
CS 22166-016    -210                 0.7   3229.9339999999   Roederer et al. 2014                     2014AJ....147..136R                      
CS 22166-016    -210.289             0.22  6191.57           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22166-016    -210.344             0.242 6300.39           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22166-016    -210.477             0.161 6531.65           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22166-016    -210.404             0.183 6579.6            Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22166-016    -209.67              0.903 6652.46           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22166-016    -210.397             0.036 6895.64           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22166-016    -212.384             1.018 6956.6            Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22166-016    -210.071             0.269 7225.71           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22877-001    166.12               0.25  914               Aoki et al. 2002a                        2002ApJ...567.1166A                      
CS 22877-001    166.288              0.071 4219.53           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22877-001    166.36               0.075 4254.5            Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22877-001    166.422              0.087 4909.56           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22877-001    166.194              0.07  4951.51           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22877-001    166.332              0.082 4964.53           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22877-001    166.33               0.074 5207.72           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22877-001    166.207              0.064 5344.53           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22877-001    166.266              0.044 5554.8            Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22877-001    166.22               0.058 5620.73           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22877-001    166.112              0.045 5704.54           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22877-001    166.283              0.087 6005.69           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22877-001    166.519              0.091 6033.65           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22877-001    166.402              0.247 6033.71           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22877-001    166.376              0.152 6722.66           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22877-001    166.147              0.082 7142.54           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22878-027    -91.1                0.7   2812.676          Roederer et al. 2014                     2014AJ....147..136R                      
CS 22878-027    -91.2                0.7   2813.6400000001   Roederer et al. 2014                     2014AJ....147..136R                      
CS 22878-027    -91.5                0.2   3104              Lai et al. 2008                          2008ApJ...681.1524L                      
CS 22878-027    -90.1                0.4   3105              Lai et al. 2008                          2008ApJ...681.1524L                      
CS 22878-027    -91.097              0.81  6191.34           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22878-027    -91.41               0.36  6384.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
CS 22878-027    -91.99               0.53  6389.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
CS 22878-027    -91.14               0.57  6420.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
CS 22878-027    -91.16               0.26  6455.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
CS 22878-027    -91.64               0.66  6480.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
CS 22878-027    -91.76               0.29  6507.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
CS 22878-027    -91.7721             0.348 6520.32181000011  Arentsen et al. 2018                     ...                                      
CS 22878-027    -91.4465             0.344 6530.22660000017  Arentsen et al. 2018                     ...                                      
CS 22878-027    -91.5591             0.507 6700.63689999981  Arentsen et al. 2018                     ...                                      
CS 22878-027    -89.769              0.331 6756.72           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22878-027    -90.696              1.839 6796.7            Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22878-027    -91.6161             0.342 6812.32237000018  Arentsen et al. 2018                     ...                                      
CS 22878-027    -90.533              1.495 6887.39           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22878-027    -90.845              1.446 7142.72           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22878-027    -92.33               1.021 7168.69           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22878-027    -90.822              2.506 7225.5            Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22949-037    -126.4               0.5   -1903             McWilliam et al. 1995                    1995AJ....109.2736M                      
CS 22949-037    -125.68              0.2   1764.75           Depagne et al. 2002                      2002A&A...390..187D                      
CS 22949-037    -125.6               0.1   1764.75           Cohen et al. 2008                        2008ApJ...672..320C                      
CS 22949-037    -125.64              0.2   1765.75           Depagne et al. 2002                      2002A&A...390..187D                      
CS 22949-037    -125.6               0.2   1767.75           Depagne et al. 2002                      2002A&A...390..187D                      
CS 22949-037    -125.7               0.19  1798              Norris et al. 2001                       2001ApJ...561.1034N                      
CS 22949-037    -125.62              0.2   2158.75           Depagne et al. 2002                      2002A&A...390..187D                      
CS 22949-037    -125.6               0.1   2158.75           Cohen et al. 2008                        2008ApJ...672..320C                      
CS 22949-037    -125.9               0.1   2545              Cohen et al. 2008                        2008ApJ...672..320C                      
CS 22949-037    -125.9               0.1   3312.75           Cohen et al. 2008                        2008ApJ...672..320C                      
CS 22949-037    -125.4               0.7   3953.8599999999   Roederer et al. 2014                     2014AJ....147..136R                      
CS 22949-037    -125.3               0.7   5037.8399999999   Roederer et al. 2014                     2014AJ....147..136R                      
CS 22949-037    -125.488             0.49  6191.42           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22949-037    -125.619             0.423 6213.44           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22949-037    -126                 0.36  6486              Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
CS 22949-037    -125.84              0.27  6506.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
CS 22949-037    -125.438             1.3   6518.59           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22949-037    -126.0986            0.442 6521.52897999994  Arentsen et al. 2018                     ...                                      
CS 22949-037    -126.1151            0.412 6532.53929000022  Arentsen et al. 2018                     ...                                      
CS 22949-037    -126.0536            0.56  6549.50169999991  Arentsen et al. 2018                     ...                                      
CS 22949-037    -126.021             1.465 6574.64           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22949-037    -125.6713            0.32  6816.58694999991  Arentsen et al. 2018                     ...                                      
CS 22949-037    -126.1047            0.358 6824.53721000021  Arentsen et al. 2018                     ...                                      
CS 22949-037    -125.238             1.834 6881.55           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22949-037    -125.775             1.247 6886.53           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22949-037    -125.341             1.153 6956.5            Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22957-027    -70                  0.3   -1900.25          Preston & Sneden 2001                    2001AJ....122.1545P                      
CS 22957-027    -70.5                0.3   -1885.25          Preston & Sneden 2001                    2001AJ....122.1545P                      
CS 22957-027    -69.6                0.3   -1884.25          Preston & Sneden 2001                    2001AJ....122.1545P                      
CS 22957-027    -69.8                0.3   -1883.25          Preston & Sneden 2001                    2001AJ....122.1545P                      
CS 22957-027    -71                  0.3   -1882             Preston & Sneden 2001                    2001AJ....122.1545P                      
CS 22957-027    -70.4                0.3   -1880.25          Preston & Sneden 2001                    2001AJ....122.1545P                      
CS 22957-027    -71.3                0.2   301               Norris et al. 1997                       1997ApJ...489L.169N                      
CS 22957-027    -72                  2     354               Bonifacio et al. 1998                    1998A&A...332..672B                      
CS 22957-027    -74                  2     355               Bonifacio et al. 1998                    1998A&A...332..672B                      
CS 22957-027    -63.7                0.3   1002.75           Preston & Sneden 2001                    2001AJ....122.1545P                      
CS 22957-027    -63.4                0.3   1035.75           Preston & Sneden 2001                    2001AJ....122.1545P                      
CS 22957-027    -70.1                0.3   1361              Preston & Sneden 2001                    2001AJ....122.1545P                      
CS 22957-027    -71.8                0.3   1384.75           Preston & Sneden 2001                    2001AJ....122.1545P                      
CS 22957-027    -72.6                0.3   1386.75           Preston & Sneden 2001                    2001AJ....122.1545P                      
CS 22957-027    -61.056              0.053 4314.65           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22957-027    -61.598              0.071 4373.6            Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22957-027    -62.847              0.209 4396.52           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22957-027    -63.679              0.119 4480.35           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22957-027    -72.551              0.112 4665.72           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22957-027    -76.573              0.109 4780.48           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22957-027    -76.207              0.17  4819.3            Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22957-027    -67.28               0.056 5059.67           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22957-027    -67.767              0.388 5071.66           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22957-027    -65.441              0.085 5126.57           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22957-027    -64.285              0.13  5149.46           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22957-027    -63.146              0.131 5207.32           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22957-027    -61.418              0.084 5439.58           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22957-027    -62.705              0.525 5503.37           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22957-027    -62.359              0.139 5531.35           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22957-027    -72.151              0.063 5738.72           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22957-027    -73.957              0.105 5776.67           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22957-027    -76.464              0.111 5882.45           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 22957-027    -74.7                0.2   5914.75           Cohen et al. 2013                        2013ApJ...778...56C                      
CS 22957-027    -60.79               0.53  6488              Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
CS 22957-027    -60.75               0.41  6506              Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
CS 22957-027    -61.4346             0.943 6519.53364000004  Arentsen et al. 2018                     ...                                      
CS 22957-027    -62.3436             0.894 6532.55239999993  Arentsen et al. 2018                     ...                                      
CS 22957-027    -61.4636             0.918 6549.51519999979  Arentsen et al. 2018                     ...                                      
CS 22957-027    -71.6807             1.045 6816.60577999987  Arentsen et al. 2018                     ...                                      
CS 22957-027    -72.0895             0.982 6824.55665000016  Arentsen et al. 2018                     ...                                      
CS 29498-043    -32.5                0.18  1802              Aoki et al. 2004                         2004ApJ...608..971A                      
CS 29498-043    -32.6                0.46  2115              Aoki et al. 2004                         2004ApJ...608..971A                      
CS 29498-043    -32.74               0.42  2573              Aoki et al. 2004                         2004ApJ...608..971A                      
CS 29498-043    -32.95               0.39  2785              Aoki et al. 2004                         2004ApJ...608..971A                      
CS 29498-043    -33.1                0.45  2786              Aoki et al. 2004                         2004ApJ...608..971A                      
CS 29498-043    -32.557              1.583 4314.54           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29498-043    -32.08               0.964 4338.49           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29498-043    -32.911              1.247 4373.38           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29498-043    -32.885              1.988 4665.59           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29498-043    -33.06               0.421 4705.54           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29498-043    -32.215              1.468 5059.46           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29498-043    -33.641              2.553 5070.51           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29498-043    -31.798              1.008 5149.32           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29498-043    -32.527              1.318 5415.54           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29498-043    -32.242              1.385 5439.47           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29498-043    -31.819              1.76  5738.66           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29498-043    -32.193              0.682 5776.59           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29498-043    -31.172              0.865 6033.72           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29498-043    -32.3                0.7   6404.8700000001   Roederer et al. 2014                     2014AJ....147..136R                      
CS 29498-043    -32.3                0.7   6405.8879999998   Roederer et al. 2014                     2014AJ....147..136R                      
CS 29498-043    -32.383              1.42  6458.7            Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29498-043    -30.04               3.88  6609.31326611     Arentsen et al. 2018                     ...                                      
CS 29498-043    -31.78               1.32  6876.32832611     Arentsen et al. 2018                     ...                                      
CS 29498-043    -33.836              1.839 6917.5            Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29498-043    -31.61               2.7   6968.32996981     Arentsen et al. 2018                     ...                                      
CS 29498-043    -32.24               0.36  7121.64340982     Arentsen et al. 2018                     ...                                      
CS 29502-092    -67.35               0.27  1039              Aoki et al. 2002a                        2002ApJ...567.1166A                      
CS 29502-092    -68.2                0.2   2147              Lai et al. 2008                          2008ApJ...681.1524L                      
CS 29502-092    -68.5                0.2   2147              Lai et al. 2008                          2008ApJ...681.1524L                      
CS 29502-092    -69.3                0.2   3286              Lai et al. 2008                          2008ApJ...681.1524L                      
CS 29502-092    -67.045              0.061 4314.62           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29502-092    -67.215              0.051 4373.46           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29502-092    -67.2                0.061 4625.67           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29502-092    -67.284              0.06  4665.65           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29502-092    -67.143              0.054 4705.58           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29502-092    -67.152              0.071 4964.72           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29502-092    -67.266              0.065 5059.5            Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29502-092    -67.213              0.088 5126.51           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29502-092    -66.6                0.7   5130.5669999998   Roederer et al. 2014                     2014AJ....147..136R                      
CS 29502-092    -67.225              0.055 5174.33           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29502-092    -67.116              0.068 5344.67           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29502-092    -67.193              0.066 5415.49           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29502-092    -67.216              0.051 5439.44           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29502-092    -67.452              0.088 5503.32           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29502-092    -67.351              0.105 5531.4            Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29502-092    -67.173              0.082 5704.69           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29502-092    -67.174              0.055 5776.53           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29502-092    -67                  0.4   5881.5            Sakari et al. 2013                       2013MNRAS.434..358S                      
CS 29502-092    -67.368              0.066 6139.66           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29502-092    -67.157              0.073 6191.37           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29502-092    -67.18               0.068 6458.71           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29502-092    -66.93               0.4   6459              Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
CS 29502-092    -66.72               0.35  6479              Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
CS 29502-092    -66.73               0.54  6507              Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
CS 29502-092    -67.3286             0.352 6519.52854999993  Arentsen et al. 2018                     ...                                      
CS 29502-092    -66.9065             0.381 6530.43167999992  Arentsen et al. 2018                     ...                                      
CS 29502-092    -67.5542             0.333 6548.32889        Arentsen et al. 2018                     ...                                      
CS 29502-092    -66.9267             0.308 6770.63881999999  Arentsen et al. 2018                     ...                                      
CS 29502-092    -67.5407             0.346 6770.64136999985  Arentsen et al. 2018                     ...                                      
CS 29502-092    -66.5393             0.264 6816.58161999984  Arentsen et al. 2018                     ...                                      
CS 29502-092    -67.175              0.1   6917.52           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29527-015    47.032               1.73  6193.66           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29527-015    46.88                0.5   6214.49           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29527-015    47.136               0.083 6531.63           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29527-015    46.536               1.83  6603.48           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29527-015    47.777               1.405 6895.61           Hansen et al. 2016a                      2016A&A...586A.160H                      
CS 29527-015    47.371               1.314 7257.6            Hansen et al. 2016a                      2016A&A...586A.160H                      
G64-12          441.71               0.71  -5262.30238999985 Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          440.95               0.58  -4228.08322999999 Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          443.54               0.89  -3487.12295999983 Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          442.49               0.82  -3396.26653000014 Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          443.32               0.96  -3136.12490999978 Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          442.77               0.68  -3108.10521999979 Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          441.85               0.64  -3043.20881999983 Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          443.34               0.62  -2752.17731999978 Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          442.94               0.85  -2722.21421999997 Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          442.94               0.69  -2691.25332000013 Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          443.6                0.73  -2395.05844999989 Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          442.05               0.65  -2366.18981999997 Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          442.95               1.45  -2330.29865999985 Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          442.38               0.68  -2304.34934000019 Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          440.46               1.2   -2003.12095999997 Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          441.36               0.85  -2003.10354000004 Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          441.7                0.8   -1981.18312999979 Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          442.4                0.71  -1654.14411000023 Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          443.07               0.86  -1628.13524999982 Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          441.99               0.66  -1354.94659999991 Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          441.74               0.68  -1330.1285600001  Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          444.25               0.84  -1274.12535999995 Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          441.92               0.69  -1240.27396999998 Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          443.35               0.58  -1216.3524600002  Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          442.07               0.67  -979.955399999861 Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          443.07               0.64  -941.079619999975 Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          443.52               0.62  -921.108640000224 Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          443.85               0.6   -889.141549999826 Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          442.43               0.75  -856.251050000079 Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          444.77               0.88  -647.937330000103 Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          442.16               0.91  -622.061459999997 Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          441.81               0.89  -473.337950000074 Latham et al. 2002                       2002AJ....124.1144L                      
G64-12          439.94               1.09  -444.335409999825 Latham et al. 2002                       2002AJ....124.1144L                      
G64-37          80.64                1.59  -2444.97552999994 Latham et al. 2002                       2002AJ....124.1144L                      
G64-37          80.8                 0.69  -2425.97410000022 Latham et al. 2002                       2002AJ....124.1144L                      
G64-37          80.41                0.7   -2419.99644999998 Latham et al. 2002                       2002AJ....124.1144L                      
G64-37          80.37                1.16  -2418.00404000003 Latham et al. 2002                       2002AJ....124.1144L                      
G64-37          81.63                0.84  -2417.02732999995 Latham et al. 2002                       2002AJ....124.1144L                      
G64-37          81.83                0.71  -2416.0155600002  Latham et al. 2002                       2002AJ....124.1144L                      
G64-37          81.8                 0.88  -2397.05042999983 Latham et al. 2002                       2002AJ....124.1144L                      
G64-37          80.83                1.04  -2371.21197000006 Latham et al. 2002                       2002AJ....124.1144L                      
G64-37          82.52                0.96  -2363.11538999993 Latham et al. 2002                       2002AJ....124.1144L                      
G64-37          80.5                 0.64  -2360.17617999995 Latham et al. 2002                       2002AJ....124.1144L                      
G64-37          81.82                0.7   -2340.21933999984 Latham et al. 2002                       2002AJ....124.1144L                      
G64-37          81.33                0.93  -2329.25539000006 Latham et al. 2002                       2002AJ....124.1144L                      
G64-37          82.08                0.99  -2306.31320000021 Latham et al. 2002                       2002AJ....124.1144L                      
G64-37          80.08                0.95  -2118.93661000021 Latham et al. 2002                       2002AJ....124.1144L                      
G64-37          81.94                1     -1981.15627000015 Latham et al. 2002                       2002AJ....124.1144L                      
G64-37          83.02                1.09  -1324.04919999978 Latham et al. 2002                       2002AJ....124.1144L                      
G64-37          83.27                0.86  -1239.18845999986 Latham et al. 2002                       2002AJ....124.1144L                      
G64-37          82.25                0.73  -1211.25310999993 Latham et al. 2002                       2002AJ....124.1144L                      
G64-37          82.12                0.84  -917.174870000221 Latham et al. 2002                       2002AJ....124.1144L                      
G64-37          82.21                0.96  -592.100600000005 Latham et al. 2002                       2002AJ....124.1144L                      
G64-37          82.04                1.03  -535.12992000021  Latham et al. 2002                       2002AJ....124.1144L                      
G64-37          79.9                 0.93  -506.220540000126 Latham et al. 2002                       2002AJ....124.1144L                      
G77-61          -17                  1     5252              Dearborn et al. 1986                     1986ApJ...300..314D                      
G77-61          -24                  1     5271.9            Dearborn et al. 1986                     1986ApJ...300..314D                      
G77-61          -40                  1     5310.7            Dearborn et al. 1986                     1986ApJ...300..314D                      
G77-61          -44                  3     5402.6            Dearborn et al. 1986                     1986ApJ...300..314D                      
G77-61          -14                  1     5718.7            Dearborn et al. 1986                     1986ApJ...300..314D                      
G77-61          -14                  1     5734.7            Dearborn et al. 1986                     1986ApJ...300..314D                      
G77-61          -14                  1     5735.7            Dearborn et al. 1986                     1986ApJ...300..314D                      
G77-61          -16                  1     5974.9            Dearborn et al. 1986                     1986ApJ...300..314D                      
G77-61          -24                  1     6015.7            Dearborn et al. 1986                     1986ApJ...300..314D                      
G77-61          -26                  1.5   6016.9            Dearborn et al. 1986                     1986ApJ...300..314D                      
G77-61          -28                  1.5   6018.8            Dearborn et al. 1986                     1986ApJ...300..314D                      
G77-61          -27.5                1.5   6019.8            Dearborn et al. 1986                     1986ApJ...300..314D                      
G77-61          -46                  1     6121.7            Dearborn et al. 1986                     1986ApJ...300..314D                      
HE 0020-1741    90.5                 1.1   3653.5            Kordopatis et al. 2013                   2013AJ....146..134K                      
HE 0020-1741    92.761               0.061 6191.55           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0020-1741    92.678               0.085 6277.33           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0020-1741    93.249               0.068 6530.73           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0020-1741    93.144               0.053 6545.64           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0020-1741    92.993               0.073 6603.43           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0020-1741    93.214               0.062 6893.63           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0020-1741    93.201               0.076 6986.46           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0020-1741    92.92                0.114 7225.69           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0020-1741    93.192               0.093 7257.71           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0057-5959    375.3                0.5   4266              Norris et al. 2013                       2013ApJ...762...25N                      
HE 0057-5959    377.9                3.98  6611.4556         Arentsen et al. 2018                     ...                                      
HE 0057-5959    378.23               1.47  6886.50238056     Arentsen et al. 2018                     ...                                      
HE 0107-5240    43.8                 0.3   2263              Christlieb et al. 2004                   2004ApJ...603..708C                      
HE 0107-5240    44.2                 0.3   2264              Christlieb et al. 2004                   2004ApJ...603..708C                      
HE 0107-5240    44.9                 0.562 2548.1966846      Christlieb (private communication)       ...                                      
HE 0107-5240    44.665               0.462 2548.2396994      Christlieb (private communication)       ...                                      
HE 0107-5240    44.665               0.629 2550.2663109      Christlieb (private communication)       ...                                      
HE 0107-5240    44.522               0.304 2552.2643917      Christlieb (private communication)       ...                                      
HE 0107-5240    44.325               0.559 2554.1438896      Christlieb (private communication)       ...                                      
HE 0107-5240    43.934               0.831 2554.1875425      Christlieb (private communication)       ...                                      
HE 0107-5240    44.094               0.589 2554.2305404      Christlieb (private communication)       ...                                      
HE 0107-5240    44.205               0.523 2555.1410826      Christlieb (private communication)       ...                                      
HE 0107-5240    43.853               1.085 2555.1850919      Christlieb (private communication)       ...                                      
HE 0107-5240    44.527               0.398 2555.2283874      Christlieb (private communication)       ...                                      
HE 0107-5240    44.697               0.62  2559.2148608      Christlieb (private communication)       ...                                      
HE 0107-5240    44.53                0.398 2574.1321755      Christlieb (private communication)       ...                                      
HE 0107-5240    44.606               0.243 2574.1751396      Christlieb (private communication)       ...                                      
HE 0107-5240    44.392               0.591 2574.2194942      Christlieb (private communication)       ...                                      
HE 0107-5240    44.088               0.59  2582.0595398      Christlieb (private communication)       ...                                      
HE 0107-5240    44.363               0.883 2584.0805807      Christlieb (private communication)       ...                                      
HE 0107-5240    44.659               0.803 2606.0334738      Christlieb (private communication)       ...                                      
HE 0107-5240    44.638               0.64  2606.0765435      Christlieb (private communication)       ...                                      
HE 0107-5240    45.038               0.157 2606.1208474      Christlieb (private communication)       ...                                      
HE 0107-5240    44.375               0.59  2607.0244555      Christlieb (private communication)       ...                                      
HE 0107-5240    44.414               0.816 2608.1456229      Christlieb (private communication)       ...                                      
HE 0107-5240    44.255               0.743 2618.0246086      Christlieb (private communication)       ...                                      
HE 0107-5240    44.34                0.724 2618.1117485      Christlieb (private communication)       ...                                      
HE 0107-5240    44.631               0.395 2620.0308694      Christlieb (private communication)       ...                                      
HE 0107-5240    44.175               0.702 2620.0743866      Christlieb (private communication)       ...                                      
HE 0107-5240    44.251               0.451 2636.0420962      Christlieb (private communication)       ...                                      
HE 0107-5240    45.23                0.86  3277.04669507     Christlieb (private communication)       ...                                      
HE 0107-5240    44.7                 0.861 3636.1701254      Christlieb (private communication)       ...                                      
HE 0107-5240    45.12                0.589 3994.14030578     Christlieb (private communication)       ...                                      
HE 0107-5240    48.15                0.49  6618.42349        Arentsen et al. 2018                     ...                                      
HE 0107-5240    46.6                 4.75  6858.56946963     Arentsen et al. 2018                     ...                                      
HE 0107-5240    47.19                2.39  6957.28089963     Arentsen et al. 2018                     ...                                      
HE 0107-5240    48.29                0.94  6990.42418963     Arentsen et al. 2018                     ...                                      
HE 0219-1739    102.993              0.064 4396.61           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0219-1739    101.817              0.056 4705.67           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0219-1739    106.873              0.057 5126.61           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0219-1739    107.5                0.056 5171.49           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0219-1739    107.317              0.051 5232.35           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0219-1739    112.468              0.041 5439.65           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0219-1739    114.309              0.046 5485.61           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0219-1739    113.868              0.063 5531.5            Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0219-1739    112.387              0.037 5796.71           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0219-1739    109.832              0.065 5882.51           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0219-1739    107.516              0.151 5945.43           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0219-1739    102.161              0.052 6193.71           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0219-1739    100.074              0.087 6308.45           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0219-1739    100.814              0.052 6578.61           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0219-1739    100.413              0.082 6603.61           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0405-0526    165.656              0.014 6190.76           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0405-0526    165.593              0.057 6209.75           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0405-0526    165.684              0.032 6213.77           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0405-0526    165.674              0.057 6241.71           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0405-0526    165.568              0.11  6340.43           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0405-0526    165.668              0.029 6528.68           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0405-0526    165.639              0.017 6603.56           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0405-0526    165.676              0.019 6685.44           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0405-0526    165.708              0.021 6686.36           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0405-0526    165.667              0.071 6726.35           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0405-0526    165.662              0.024 6986.48           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0405-0526    165.7                0.034 7018.58           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0405-0526    165.641              0.023 7094.37           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 0557-4840    211.44               0.7   3771.5            Norris et al. 2007                       2007ApJ...670..774N                      
HE 0557-4840    211.67               0.7   3771.5            Norris et al. 2007                       2007ApJ...670..774N                      
HE 0557-4840    211.44               0.64  3771.52           Christlieb (private communication)       ...                                      
HE 0557-4840    211.67               0.4   3771.57           Christlieb (private communication)       ...                                      
HE 0557-4840    211.61               0.75  3771.66           Christlieb (private communication)       ...                                      
HE 0557-4840    211.61               0.7   3771.75           Norris et al. 2007                       2007ApJ...670..774N                      
HE 0557-4840    211.98               0.7   3791.5            Norris et al. 2007                       2007ApJ...670..774N                      
HE 0557-4840    211.98               0.37  3791.52           Christlieb (private communication)       ...                                      
HE 0557-4840    211.9                0.7   3792.5            Norris et al. 2007                       2007ApJ...670..774N                      
HE 0557-4840    212.02               0.7   3792.5            Norris et al. 2007                       2007ApJ...670..774N                      
HE 0557-4840    211.89               0.49  3792.53           Christlieb (private communication)       ...                                      
HE 0557-4840    212.02               0.43  3792.58           Christlieb (private communication)       ...                                      
HE 0557-4840    211.83               0.49  3814.49           Christlieb (private communication)       ...                                      
HE 0557-4840    211.84               0.7   3814.5            Norris et al. 2007                       2007ApJ...670..774N                      
HE 0557-4840    212.68               0.48  4388.79           Christlieb (private communication)       ...                                      
HE 0557-4840    212.87               0.51  4388.83           Christlieb (private communication)       ...                                      
HE 0557-4840    211.82               0.77  4439.67           Christlieb (private communication)       ...                                      
HE 0557-4840    211.66               0.47  4439.72           Christlieb (private communication)       ...                                      
HE 0557-4840    212.09               0.73  4440.71           Christlieb (private communication)       ...                                      
HE 0557-4840    209.93               13.26 6609.42096574     Arentsen et al. 2018                     ...                                      
HE 0557-4840    209.11               2     6644.33383667     Arentsen et al. 2018                     ...                                      
HE 0557-4840    212.33               0.58  7061.45352574     Arentsen et al. 2018                     ...                                      
HE 1012-1540    226.3                0.5   2409              Cohen et al. 2013                        2013ApJ...778...56C                      
HE 1012-1540    225.8                0.5   3140              Cohen et al. 2013                        2013ApJ...778...56C                      
HE 1012-1540    224.8                0.5   3475              Cohen et al. 2013                        2013ApJ...778...56C                      
HE 1012-1540    226.7                0.5   6001              Cohen et al. 2013                        2013ApJ...778...56C                      
HE 1012-1540    225.915              1.827 6340.54           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1012-1540    225.4                0.7   6404.4890000001   Roederer et al. 2014                     2014AJ....147..136R                      
HE 1012-1540    225.8                0.7   6405.5759999999   Roederer et al. 2014                     2014AJ....147..136R                      
HE 1012-1540    225.897              0.373 6426.39           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1012-1540    225.707              1.198 6458.41           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1012-1540    226.174              0.64  6669.60531000001  Arentsen et al. 2018                     ...                                      
HE 1012-1540    225.3335             0.591 6669.61636999995  Arentsen et al. 2018                     ...                                      
HE 1012-1540    225.2693             0.338 6675.59793999977  Arentsen et al. 2018                     ...                                      
HE 1012-1540    225.345              0.332 6697.50948000001  Arentsen et al. 2018                     ...                                      
HE 1012-1540    226.178              0.18  6752.45           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1012-1540    225.412              0.258 6758.21805999987  Arentsen et al. 2018                     ...                                      
HE 1012-1540    226.154              0.296 6796.4            Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1012-1540    226.366              0.536 6987.77           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1012-1540    225.43               0.49  6998.55697611     Arentsen et al. 2018                     ...                                      
HE 1012-1540    226.04               2.439 7076.59           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1012-1540    226.161              0.349 7142.42           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1133-0555    270.638              0.226 4951.48           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1133-0555    270.604              0.173 5207.66           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1133-0555    271.02               0.561 5738.45           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1133-0555    270.387              0.45  6005.58           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1133-0555    269.999              0.599 6033.54           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1133-0555    270.534              0.393 6307.74           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1133-0555    270.804              0.159 6426.43           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1133-0555    271.13               0.328 6796.48           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1133-0555    270.575              0.537 7168.5            Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1150-0428    46.6                 1.5   3152.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
HE 1150-0428    59.198               0.631 4254.47           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1150-0428    50.506               0.305 4464.77           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1150-0428    53.5                 0.493 4481.79           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1150-0428    43.574               0.403 4909.54           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1150-0428    39.265               0.104 4930.65           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1150-0428    41.831               0.22  5207.7            Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1150-0428    58.205               0.053 5704.48           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1150-0428    57                   0.8   5718.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
HE 1150-0428    56.305               0.094 6005.67           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1150-0428    44.939               0.506 6064.45           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1150-0428    58.039               0.192 6278.76           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1150-0428    47.93                0.28  6340              Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
HE 1150-0428    43.85                0.29  6354.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
HE 1150-0428    41.09                0.52  6367.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
HE 1150-0428    36.88                0.26  6387.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
HE 1150-0428    36.305               1.247 6399.47           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1150-0428    35.79                0.33  6413.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
HE 1150-0428    37.28                0.053 6426.47           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1150-0428    45.598               0.078 6474.42           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1150-0428    38.1704              1.701 6669.63516000006  Arentsen et al. 2018                     ...                                      
HE 1150-0428    36.3122              1.377 6675.61634999979  Arentsen et al. 2018                     ...                                      
HE 1150-0428    35.9032              1.593 6697.52786999988  Arentsen et al. 2018                     ...                                      
HE 1150-0428    46.2321              1.505 6770.44323999994  Arentsen et al. 2018                     ...                                      
HE 1150-0428    54.0634              1.553 6812.25011999998  Arentsen et al. 2018                     ...                                      
HE 1150-0428    54.4936              1.622 6817.2328900001   Arentsen et al. 2018                     ...                                      
HE 1150-0428    55.9097              1.646 6823.2354799998   Arentsen et al. 2018                     ...                                      
HE 1201-1512    238.8                0.5   4266              Norris et al. 2013                       2013ApJ...762...25N                      
HE 1201-1512    237.2                0.5   4551.98           Norris et al. 2013                       2013ApJ...762...25N                      
HE 1201-1512    239.8034             1.321 6669.66592000006  Arentsen et al. 2018                     ...                                      
HE 1201-1512    237.0556             1.701 6669.67468999978  Arentsen et al. 2018                     ...                                      
HE 1201-1512    240.1098             0.521 6697.5589399999   Arentsen et al. 2018                     ...                                      
HE 1201-1512    242.676              2.665 6722.55           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1201-1512    238.28               2.525 6756.5            Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1201-1512    240.0699             0.785 6760.26487000007  Arentsen et al. 2018                     ...                                      
HE 1201-1512    238.593              1.086 6814.44           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1201-1512    235.18               3.34  7058.47344611     Arentsen et al. 2018                     ...                                      
HE 1201-1512    239.26               6.04  7141.24394611     Arentsen et al. 2018                     ...                                      
HE 1201-1512    239.365              0.705 7142.52           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1201-1512    238.412              3.211 7493              Arentsen et al. 2018 (ESO archive)       ...                                      
HE 1300-0641    68.926               0.893 6756.63           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1300-0641    68.765               0.405 7142.58           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1300+0157    73.6                 2     2830.5            Barklem et al. 2005                      2005A&A...439..129B                      
HE 1300+0157    75.3                 0.65  3155.82           Frebel et al. 2007                       2007ApJ...658..534F                      
HE 1300+0157    74.6                 0.65  3157.7400000002   Frebel et al. 2007                       2007ApJ...658..534F                      
HE 1300+0157    74.6                 0.65  3432.0099999998   Frebel et al. 2007                       2007ApJ...658..534F                      
HE 1300+0157    73.4                 1.5   3843.75           Cohen et al. 2008                        2008ApJ...672..320C                      
HE 1300+0157    74.86                0.37  6331              Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
HE 1300+0157    74.29                0.55  6355.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
HE 1300+0157    74.42                0.45  6369              Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
HE 1300+0157    73.6                 0.84  6374.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
HE 1300+0157    75.19                0.48  6413.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
HE 1300+0157    74.39                0.29  6459.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
HE 1300+0157    75.4                 1.064 6520.22355000023  Arentsen et al. 2018                     ...                                      
HE 1300+0157    72.8853              1.203 6675.66714000003  Arentsen et al. 2018                     ...                                      
HE 1300+0157    74.5975              0.441 6700.53421000019  Arentsen et al. 2018                     ...                                      
HE 1300+0157    75.397               0.531 6756.54           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1300+0157    74.6664              0.716 6760.28291000007  Arentsen et al. 2018                     ...                                      
HE 1300+0157    74.182               0.418 6796.57           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1300+0157    75.141               0.321 6840.4            Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1300+0157    73.8                 0.284 7142.6            Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1300+0157    74.159               0.146 7168.54           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1302-0954    32.494               0.268 6756.59           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1302-0954    32.549               0.229 7111.06           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1302-0954    32.57                0.124 7142.55           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1327-2326    63.88                1     3156.75           Aoki et al. 2006                         2006ApJ...639..897A                      
HE 1327-2326    63.5                 1     3158.75           Aoki et al. 2006                         2006ApJ...639..897A                      
HE 1327-2326    63.64                1     3183.75           Aoki et al. 2006                         2006ApJ...639..897A                      
HE 1327-2326    63.62                1     3429              Aoki et al. 2006                         2006ApJ...639..897A                      
HE 1327-2326    63.45                1     3538.75           Aoki et al. 2006                         2006ApJ...639..897A                      
HE 1327-2326    65.578               …     4219.54           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1327-2326    64.974               …     4930.61           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1327-2326    62.764               …     5232.75           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1327-2326    63.63                …     5344.46           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1327-2326    65.347               …     5620.71           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1327-2326    64.463               0.935 5704.5            Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1327-2326    62.329               …     5945.75           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1327-2326    65.188               …     6006.75           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1327-2326    65.35                1.6   6781.28178611     Arentsen et al. 2018                     ...                                      
HE 1327-2326    64.818               0.159 6796.6            Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1327-2326    64.15                1.35  7060.50214611     Arentsen et al. 2018                     ...                                      
HE 1327-2326    67.86                3.52  7140.52588611     Arentsen et al. 2018                     ...                                      
HE 1410+0213    80.983               0.024 4219.64           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1410+0213    81.213               0.028 4314.43           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1410+0213    81.111               0.159 4516.76           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1410+0213    81.069               0.046 4909.57           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1410+0213    81.026               0.036 4930.73           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1410+0213    80.874               0.028 4951.69           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1410+0213    81.025               0.02  5232.77           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1410+0213    80.918               0.056 5262.6            Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1410+0213    81.068               0.028 5344.57           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1410+0213    81.291               0.178 5555.8            Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1410+0213    80.837               0.03  5620.77           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1410+0213    80.96                0.021 5662.72           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1410+0213    81.183               0.021 5704.6            Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1410+0213    81.414               0.016 5776.42           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1410+0213    81.143               0.042 6005.7            Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1410+0213    81.33                0.043 6033.6            Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1410+0213    81.348               0.032 6078.49           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1410+0213    81.417               0.173 6722.59           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1410+0213    81.389               0.055 7079.77           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1410+0213    81.357               0.05  7096.78           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1410+0213    81.202               0.103 7110.66           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1410+0213    81.069               0.031 7142.63           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1410+0213    80.984               0.037 7225.42           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1506-0113    -54.58               0.631 4650.63           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1506-0113    -56.57               0.705 4651.63           Norris et al. 2013 / Hansen et al. 2016a 2013ApJ...762...25N / 2016A&A...586A.160H
HE 1506-0113    -55.67               0.53  4653.52           Norris et al. 2013 / Hansen et al. 2016a 2013ApJ...762...25N / 2016A&A...586A.160H
HE 1506-0113    -53.6                0.674 4672.49           Norris et al. 2013 / Hansen et al. 2016a 2013ApJ...762...25N / 2016A&A...586A.160H
HE 1506-0113    -80.12               0.27  6356              Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
HE 1506-0113    -79.55               0.29  6370              Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
HE 1506-0113    -80.25               0.59  6385              Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
HE 1506-0113    -82.07               0.86  6416.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
HE 1506-0113    -86.39               0.28  6455.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
HE 1506-0113    -88.93               0.29  6474.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
HE 1506-0113    -90.74               0.33  6487.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
HE 1506-0113    -93.9072             0.537 6520.23877000017  Arentsen et al. 2018                     ...                                      
HE 1506-0113    -92.802              0.46  6527.22063999996  Arentsen et al. 2018                     ...                                      
HE 1506-0113    -92.7467             0.513 6532.21681000013  Arentsen et al. 2018                     ...                                      
HE 1506-0113    -87.4349             0.456 6697.63078999985  Arentsen et al. 2018                     ...                                      
HE 1506-0113    -88.2303             0.463 6701.64306000015  Arentsen et al. 2018                     ...                                      
HE 1506-0113    -85.865              1.202 6756.67           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1506-0113    -85.83               0.153 6796.62           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1506-0113    -85.3171             0.342 6812.29416000005  Arentsen et al. 2018                     ...                                      
HE 1506-0113    -83.626              0.952 6813.64           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1506-0113    -84.6095             0.368 6823.26682000002  Arentsen et al. 2018                     ...                                      
HE 1506-0113    -83.223              0.594 6893.38           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1506-0113    -77.13               1.97  7140.53813611     Arentsen et al. 2018                     ...                                      
HE 1506-0113    -81.052              0.524 7142.68           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1506-0113    -79.152              0.449 7190.53           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1506-0113    -77.545              0.943 7225.47           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1506-0113    -80.405              1.765 7239.42           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1506-0113    -80.661              0.736 7241.41           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 1506-0113    -79.985              0.798 7249.44           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 2139-5432    113.4                0.7   4450              Norris et al. 2013                       2013ApJ...762...25N                      
HE 2139-5432    115.5                0.5   4725              Norris et al. 2013                       2013ApJ...762...25N                      
HE 2139-5432    98.58                4     6620.28203994     Arentsen et al. 2018                     ...                                      
HE 2139-5432    95.79                0.29  6900.30404056     Arentsen et al. 2018                     ...                                      
HE 2142-5656    103.4                0.5   4266              Norris et al. 2013                       2013ApJ...762...25N                      
HE 2142-5656    104.24               0.82  6609.34539611     Arentsen et al. 2018                     ...                                      
HE 2142-5656    104.06               1.98  6876.34086801     Arentsen et al. 2018                     ...                                      
HE 2142-5656    105.32               2.25  6968.34505611     Arentsen et al. 2018                     ...                                      
HE 2202-4831    56.2                 0.5   4266              Norris et al. 2013                       2013ApJ...762...25N                      
HE 2202-4831    56.58                1.2   6609.36446963     Arentsen et al. 2018                     ...                                      
HE 2202-4831    57.5                 2     6990.30494574     Arentsen et al. 2018                     ...                                      
HE 2247-7400    5.7                  0.5   4266              Norris et al. 2013                       2013ApJ...762...25N                      
HE 2247-7400    6.54                 1.53  6881.53954611     Arentsen et al. 2018                     ...                                      
HE 2318-1621    -41.724              0.136 6191.51           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 2318-1621    -41.78               0.085 6458.68           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 2318-1621    -41.299              0.228 6512.73           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 2318-1621    -42.136              0.21  6574.6            Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 2318-1621    -41.612              0.299 6888.56           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 2318-1621    -41.446              0.27  6956.52           Hansen et al. 2016a                      2016A&A...586A.160H                      
HE 2318-1621    -41.891              0.112 7225.64           Hansen et al. 2016a                      2016A&A...586A.160H                      
SDSS J0140+2344 -193.7               0.5   4436              Norris et al. 2013                       2013ApJ...762...25N                      
SDSS J0140+2344 -193.1               0.5   4436.75           Norris et al. 2013                       2013ApJ...762...25N                      
SDSS J0140+2344 -193.7               0.5   4436.75           Norris et al. 2013                       2013ApJ...762...25N                      
SDSS J0140+2344 -200.17              0.17  4652              Aoki et al. 2013                         2013AJ....145...13A                      
SDSS J0140+2344 -203.077             0.737 6484.38           Arentsen et al. 2018 (ESO archive)       ...                                      
SDSS J0140+2344 -199.12              1.39  6488              Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
SDSS J0140+2344 -205.21              2.6   6510.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
SDSS J0140+2344 -198.7               4.39  6522.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
SDSS J0929+0238 390.56               1     7046.82           Caffau et al. 2016                       2016A&A...595L...6C                      
SDSS J0929+0238 404.48/376.90        2     7071.58           Caffau et al. 2016                       2016A&A...595L...6C                      
SDSS J0929+0238 392.2                1     7345.79           Caffau et al. 2016                       2016A&A...595L...6C                      
SDSS J0929+0238 391.74               1     7401.66           Caffau et al. 2016                       2016A&A...595L...6C                      
SDSS J0929+0238 391.35               1     7401.7            Caffau et al. 2016                       2016A&A...595L...6C                      
SDSS J0929+0238 391.23               1     7401.74           Caffau et al. 2016                       2016A&A...595L...6C                      
SDSS J0929+0238 391.72               1     7401.77           Caffau et al. 2016                       2016A&A...595L...6C                      
SDSS J0929+0238 391.9                1     7401.81           Caffau et al. 2016                       2016A&A...595L...6C                      
SDSS J0929+0238 399.66/385.27        2     7431.59           Caffau et al. 2016                       2016A&A...595L...6C                      
SDSS J0929+0238 398.95/384.56        2     7431.63           Caffau et al. 2016                       2016A&A...595L...6C                      
SDSS J0929+0238 407.97/382.79/362.41 2     7432.53           Caffau et al. 2016                       2016A&A...595L...6C                      
SDSS J0929+0238 398.40/383.71        2     7451.54           Caffau et al. 2016                       2016A&A...595L...6C                      
SDSS J0929+0238 398.89/385.70        2     7451.57           Caffau et al. 2016                       2016A&A...595L...6C                      
SDSS J0929+0238 388.91/374.22        2     7452.54           Caffau et al. 2016                       2016A&A...595L...6C                      
SDSS J0929+0238 388.61/373.62        2     7452.58           Caffau et al. 2016                       2016A&A...595L...6C                      
SDSS J0929+0238 387.71/373.02        2     7452.61           Caffau et al. 2016                       2016A&A...595L...6C                      
SDSS J1341+4741 -240.1               5     7415.24722        Bandyopadhyay et al. 2018                2018ApJ...859..114B                         
SDSS J1341+4741 -190.5               5     7503.18819        Bandyopadhyay et al. 2018                2018ApJ...859..114B                         
SDSS J1341+4741 -192.1               5     7505.06458        Bandyopadhyay et al. 2018                2018ApJ...859..114B                         
SDSS J1341+4741 -176.2               5     7564.02361        Bandyopadhyay et al. 2018                2018ApJ...859..114B                         
SDSS J1341+4741 -174.5               5     7565.20139        Bandyopadhyay et al. 2018                2018ApJ...859..114B                         
SDSS J1422+0031 -126.4               2.3   1609              SDSS DR9 2012                            2012ApJS..203...21A                      
SDSS J1422+0031 -120.2               0.11  4654              Aoki et al. 2013                         2013AJ....145...13A                      
SDSS J1422+0031 -124.63              0.5   6442.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
SDSS J1422+0031 -125.43              2.26  6717.55940667     Arentsen et al. 2018                     ...                                      
SDSS J1422+0031 -113.96              2.32  7071.59145023     Arentsen et al. 2018                     ...                                      
SDSS J1422+0031 -112.35              0.23  7122.51726023     Arentsen et al. 2018                     ...                                      
SDSS J1613+5309 1.5                  1.8   4243              SDSS DR9 2012                            2012ApJS..203...21A                      
SDSS J1613+5309 -0.01                0.16  4652              Aoki et al. 2013                         2013AJ....145...13A                      
SDSS J1613+5309 0.07                 0.26  6442.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
SDSS J1613+5309 -0.6                 0.88  6512.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
SDSS J1746+2455 78.6                 2.6   3536              SDSS DR9 2012                            2012ApJS..203...21A                      
SDSS J1746+2455 78.69                0.22  4535              Aoki et al. 2013                         2013AJ....145...13A                      
SDSS J1746+2455 78.03                0.28  6442.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
SDSS J1746+2455 79.52                1.8   6455.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
SDSS J1746+2455 78.56                0.7   6487.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
SDSS J2206-0925 13.2                 2.4   4441              SDSS DR9 2012                            2012ApJS..203...21A                      
SDSS J2206-0925 14.85                0.09  4651              Aoki et al. 2013                         2013AJ....145...13A                      
SDSS J2206-0925 14.66                0.26  6482              Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
Segue 1-7       204.3                0.5   5223.5            Norris et al. 2010                       2010ApJ...722L.104N                      
Segue 1-7       204.01               1.7   6339.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
Segue 1-7       205.26               3.06  6367.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
Segue 1-7       205.04               0.27  6391.75           Starkenburg et al. 2014                  2014MNRAS.441.1217S                      
SMSS 0313-6708  298.56               0.52  6555.149          Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  298.49               0.5   6555.193          Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  298.36               0.42  6556.188          Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  298.5                0.41  6557.191          Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  298.69               0.45  6557.228          Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  297.77               0.38  6559.309          Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  298.22               0.41  6559.345          Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  298.46               0.41  6585.197          Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  298.86               0.41  6593.274          Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  298.72               0.4   6593.311          Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  298.75               0.4   6649.04           Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  298.42               0.39  6658.096          Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  298.35               0.6   6658.131          Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  298.13               0.4   6659.075          Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  298.52               0.39  6716.041          Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  299.65               0.42  6725.039          Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  297.97               1.17  6876.289          Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  298.88               0.43  6879.378          Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  298.89               0.45  6884.332          Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  298.67               0.47  6897.245          Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  298.46               0.42  6897.283          Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  298.34               0.43  6897.322          Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  298.67               0.43  6897.364          Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  298.25               0.4   6898.22           Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  298.58               0.39  6898.359          Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  298.76               0.41  6899.185          Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  299.11               0.4   6899.223          Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  298.73               0.4   6899.262          Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  298.85               0.38  6899.3            Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  298.93               0.41  6899.338          Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  298.45               0.41  6901.193          Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  298.22               0.42  6901.242          Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  298.66               0.39  6901.319          Arentsen et al. 2018 (ESO archive)       ...                                      
SMSS 0313-6708  297.35               0.39  6903.175          Arentsen et al. 2018 (ESO archive)       ...                                      
SDSS J1313-0019 242                  4     6727.5            Allende Prieto et al. 2015               2015A&A...579A..98A                      
SDSS J1313-0019 269                  4     4652.5            Allende Prieto et al. 2015               2015A&A...579A..98A                      
SDSS J1313-0019 274.6                …     7189.5            Frebel et al. 2015                       2015ApJ...810L..27F                      

